EduceLab-Scrolls: Verifiable Recovery of Text from Herculaneum Papyri using X-ray CT

We present a complete software pipeline for revealing the hidden texts of the Herculaneum papyri using X-ray CT images. This enhanced virtual unwrapping pipeline combines machine learning with a novel geometric framework linking 3D and 2D images. We also present EduceLab-Scrolls, a comprehensive open dataset representing two decades of research effort on this problem. EduceLab-Scrolls contains a set of volumetric X-ray CT images of both small fragments and intact, rolled scrolls. The dataset also contains 2D image labels that are used in the supervised training of an ink detection model. Labeling is enabled by aligning spectral photography of scroll fragments with X-ray CT images of the same fragments, thus creating a machine-learnable mapping between image spaces and modalities. This alignment permits supervised learning for the detection of "invisible" carbon ink in X-ray CT, a task that is "impossible" even for human expert labelers. To our knowledge, this is the first aligned dataset of its kind and is the largest dataset ever released in the heritage domain. Our method is capable of revealing accurate lines of text on scroll fragments with known ground truth. Revealed text is verified using visual confirmation, quantitative image metrics, and scholarly review. EduceLab-Scrolls has also enabled the discovery, for the first time, of hidden texts from the Herculaneum papyri, which we present here. We anticipate that the EduceLab-Scrolls dataset will generate more textual discovery as research continues.

==> figures/fragment_results/metrics.py <==
import pandas as pd
import matplotlib.pyplot as plt


def main():
    # parse csv and plot each column
    df = pd.read_csv("metrics.csv")
    for col in df.columns:
        if col == "iterations":
            continue
        plt.plot(df["iterations"], df[col], label=col)
    plt.legend()
    plt.xticks(rotation=90)
    plt.show()

    # for each column get the average of the second half
    for col in df.columns:
        if col == "iterations":
            continue
        print(f"{col}: {df[col][len(df[col]) // 2:].mean()}")
        # also print the 25 and 75 percentiles of the second half
        print(f"{col} 25%: {df[col][len(df[col]) // 2:].quantile(0.25)}")
        print(f"{col} 75%: {df[col][len(df[col]) // 2:].quantile(0.75)}")
        # and the standard deviation
        print(f"{col} std: {df[col][len(df[col]) // 2:].std()}")


if __name__ == "__main__":
    main()

